The Fundaments of Unity: ${\mathcal O}(1)$ Couplings in Quantum Field Theories

We critically examine the expectation that in a fundamental quantum field theory, dimensionless couplings in the Lagrangian density should all be of order unity. We propose a measure to quantify the adherence of a theory to this: the spread (the ratio of the largest to the smallest of the magnitudes) of such dimensionless couplings, obtaining various closed-form results. If we take independent and identically distributed (IID) couplings to parameterise our uncertainty on the values of the order-unity couplings, the spread can be much larger than one might naively expect. For a theory with 20 IID unit normal couplings, the probability that the spread is greater than 100 is 0.29, for example. Even when the IID couplings have exponentially suppressed tails, the distribution of the spread has fat power-law tails whose amplitude grows with the number of independent couplings.

==> anc/Distributions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    221768,       4015]
NotebookOptionsPosition[    220487,       3985]
NotebookOutlinePosition[    220882,       4001]
CellTagsIndexPosition[    220839,       3998]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"recip", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "Pi"}], "]"}]}], " ", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"y", "^", "2"}]}], ")"}]}], "]"}], "/", 
    RowBox[{"y", "^", "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"normal", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"2", "Pi"}], "]"}]}], 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"x", "^", "2"}]}], "/", "2"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cauchy", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", "Pi"}], " ", "/", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"x", "^", "2"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"recip", "[", "y", "]"}], ",", 
      RowBox[{"normal", "[", "y", "]"}], ",", 
      RowBox[{"cauchy", "[", "y", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"recip", "[", "y", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Prob of being over in reciprocal normal=\>\"", ",", 
   RowBox[{"2", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"recip", "[", "y", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "10", ",", "Infinity"}], "}"}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Prob of being over 10 in normal=\>\"", ",", 
   RowBox[{"2", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"normal", "[", "y", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "10", ",", "Infinity"}], "}"}]}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Prob of being over 10 in Cauchy=\>\"", ",", 
     RowBox[{"2", " ", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"cauchy", "[", "y", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "10", ",", "Infinity"}], "}"}]}], "]"}]}]}], "]"}],
   
   FontWeight->"Plain"], 
  RowBox[{"(*", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"2", "Pi"}], "]"}]}], " ", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"y", "^", "2"}]}], ")"}]}], "]"}], "/", 
       RowBox[{"y", "^", "2"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9810054958034363`*^9, 3.981005698897838*^9}, {
  3.9810057527465057`*^9, 3.981005818226378*^9}, {3.981006018079377*^9, 
  3.981006112254204*^9}, {3.981017749026813*^9, 3.981017756767828*^9}, {
  3.981017857977697*^9, 3.981017904120874*^9}, {3.981018227974905*^9, 
  3.9810182992792473`*^9}, {3.981023381388049*^9, 3.981023399275096*^9}, {
  3.9815333344311438`*^9, 3.98153339453123*^9}, {3.981533425367189*^9, 
  3.9815334292073183`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"9624ae21-3377-4b80-a42b-2e91e11b3423"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwtlnk01f/zx5GdJKJQiCKtKi3CnYosKW6SlLKT1AdZoyKlUNl3UZYiQiFk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          "]], LineBox[CompressedData["
1:eJwtVXc01433t0NK9VEpySNJkaeSlPB5vSPjEUVkVWRLhZRdJCKRkVFCGaVs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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJw1mnc4l2/0x+09PqOEllFkJiIVz7mpaChSSVE2FSUyo0UkSXZZfe1ZFCkk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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ], 
       TagBox[
        {RGBColor[0.455, 0.7, 0.21], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJw1mHk0lV/Uxw3XLNNNoR+ZC1EpRGk/yFRIiEIJRUmZImUoDXSpkCHzdM2z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          "]]},
        Annotation[#, "Charting`Private`Tag#3"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwtlnk01f/zx5GdJKJQiCKtKi3CnYosKW6SlLKT1AdZoyKlUNl3UZYiQiFk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              "]], 
             Line[CompressedData["
1:eJwtVXc01433t0NK9VEpySNJkaeSlPB5vSPjEUVkVWRLhZRdJCKRkVFCGaVs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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw1mnc4l2/0x+09PqOEllFkJiIVz7mpaChSSVE2FSUyo0UkSXZZfe1ZFCkk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              "]]}, "Charting`Private`Tag#2"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.455, 0.7, 0.21], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw1mHk0lV/Uxw3XLNNNoR+ZC1EpRGk/yFRIiEIJRUmZImUoDXSpkCHzdM2z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              "]]}, "Charting`Private`Tag#3"], {}}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-5, 5}, {0., 0.39894216224307616`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.455, 0.7, 0.21], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-5, 5}, {0., 0.39894216224307616`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.455, 0.7, 0.21], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwtlnk01f/zx5GdJKJQiCKtKi3CnYosKW6SlLKT1AdZoyKlUNl3UZYiQiFk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          "]], 
         Line[CompressedData["
1:eJwtVXc01433t0NK9VEpySNJkaeSlPB5vSPjEUVkVWRLhZRdJCKRkVFCGaVs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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw1mnc4l2/0x+09PqOEllFkJiIVz7mpaChSSVE2FSUyo0UkSXZZfe1ZFCkk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          "]]}, "Charting`Private`Tag#2"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw1mHk0lV/Uxw3XLNNNoR+ZC1EpRGk/yFRIiEIJRUmZImUoDXSpkCHzdM2z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          "]]}, "Charting`Private`Tag#3"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-5, 5}, {0., 0.39894216224307616`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.455, 0.7, 0.21], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-5, 5}, {0., 0.39894216224307616`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.981005534474815*^9, 3.981005546531622*^9}, {
   3.981005624012507*^9, 3.981005664713574*^9}, 3.9810057001100063`*^9, 
   3.981005819046571*^9, 3.981006045048472*^9, {3.981006086034651*^9, 
   3.981006113207199*^9}, 3.981017758352713*^9, 3.981017906409971*^9, {
   3.981018279622505*^9, 3.981018302434931*^9}, {3.981023384298257*^9, 
   3.981023400059602*^9}, 3.981533344232417*^9, 3.981533395116688*^9, 
   3.981533430406744*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"54876e31-1485-4488-bc5f-16adf7062e4d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Prob of being over in reciprocal normal=\"\>", "\[InvisibleSpace]",
    "0.07965567455406576`"}],
  SequenceForm[
  "Prob of being over in reciprocal normal=", 0.07965567455406576],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981006045932982*^9, {3.981006086926409*^9, 3.9810061132311153`*^9}, 
   3.981017758416066*^9, 3.981017906438912*^9, {3.9810182796511593`*^9, 
   3.981018302461849*^9}, {3.98102338437789*^9, 3.9810234000881443`*^9}, 
   3.981533344288917*^9, 3.9815333951445293`*^9, 3.9815334304327507`*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"8a5afebd-91b1-43d7-958e-6588fa2a1d00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Prob of being over 10 in normal=\"\>", "\[InvisibleSpace]", 
   "1.5239706048233133`*^-23"}],
  SequenceForm["Prob of being over 10 in normal=", 1.5239706048233133`*^-23],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981006045932982*^9, {3.981006086926409*^9, 3.9810061132311153`*^9}, 
   3.981017758416066*^9, 3.981017906438912*^9, {3.9810182796511593`*^9, 
   3.981018302461849*^9}, {3.98102338437789*^9, 3.9810234000881443`*^9}, 
   3.981533344288917*^9, 3.9815333951445293`*^9, 3.981533430434492*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"feb13bbf-8d7b-456b-a7c7-b36efc40c6e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Prob of being over 10 in Cauchy=\"\>", "\[InvisibleSpace]", 
   "0.0634510348611125`"}],
  SequenceForm["Prob of being over 10 in Cauchy=", 0.0634510348611125],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.981006045932982*^9, {3.981006086926409*^9, 3.9810061132311153`*^9}, 
   3.981017758416066*^9, 3.981017906438912*^9, {3.9810182796511593`*^9, 
   3.981018302461849*^9}, {3.98102338437789*^9, 3.9810234000881443`*^9}, 
   3.981533344288917*^9, 3.9815333951445293`*^9, 3.981533430435862*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"a0c969bc-fa41-4cf0-b073-788b0c9ac264"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "[", "z_", "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Abs", "[", "y", "]"}], "/", "36"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"z", " ", "y"}], " ", "+", " ", "3"}], "]"}], "-", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{
         RowBox[{"z", " ", "y"}], " ", "-", "3"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"y", "+", "3"}], "]"}], "-", 
       RowBox[{"HeavisideTheta", "[", 
        RowBox[{"y", "-", "3"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"p", "[", "z", "]"}], ",", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"z", "^", "2"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", 
     RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.981533495150668*^9, 3.981533622294249*^9}, {
   3.98153366602365*^9, 3.981533757439777*^9}, {3.981533816487175*^9, 
   3.9815338934897118`*^9}, {3.981534194426632*^9, 3.981534226384671*^9}, 
   3.981534261637253*^9, {3.981534567644706*^9, 3.981534569143612*^9}, {
   3.981537168512645*^9, 3.981537203843976*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e0d5e4bb-1ac9-47a7-aa43-e6b013484f4b"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJxF2Xk0VP//B/CZMRhLimmxlq1CtiSR5XUroUXJliRFSEihUEkqJFmzlDXG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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVlGc8Ffz/h52Dg+OQjpuMbLKSkVGJjyKjQpl1u8loUpLESRkVkp/KFhKR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          "]], LineBox[CompressedData["
1:eJwVj3k4FXgDhdG9uNdS3CZpU5LsxpIppfOrGWIsGYnyFSVbJoqMKOmrritL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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJxF2Xk0VP//B/CZMRhLimmxlq1CtiSR5XUroUXJliRFSEihUEkqJFmzlDXG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              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVlGc8Ffz/h52Dg+OQjpuMbLKSkVGJjyKjQpl1u8loUpLESRkVkp/KFhKR
LaPIaHy/VgNli9sWx8w8dvjf/wfv1/W6nlwP3xLO1y0uEJmYmKr+2//Tb8x0
YXubFwdHVLoM+QYB/Q7/Us8fXjzd8u326XtBYMYzsFK2xotPtbon1D4MAvGD
HpvXF3mxzjWJzbcxQVAdFsU+SOfFqeo7w8sKgoB9309R/J0Xi8U53rX8FQQx
Xo4nApN48acl7qRps2DII9x8xaTFi5VqVdoFVEKA9YKRmqA9Fetnc4T0HQ8F
3q66q2mRO/Gnc6VEvbAwsKhJdJGv58EaLo+T7+94DHdmda5G/NqBpxXYs2N3
R0C5T6JroTk3NkkUUhbpiATJ8zcyuoy5sUTflXHFvkh4fMp4kHCUG+8xJQjq
jUaCs/yytZU6Nza26F6kLUUCZ8/pI2sC3FivTmS3En8UOOhyCOgPc+H7csdy
0s9EATMrra7TiwsXUh4FzAxFgVmUtfhWAgXvjcrV0GSLAV+1HSZG0RTs+NK8
KpUnBjJbv96ICKfgM+fuLuwUioEt6uEayQAK9moJcGBXioHX0ZIXjc5TsEWg
BbehZQxQYmfzIvZRcARtx3Xyyxioj3+kJVXDiYtpZf2jR2LBKPmjmfE0Gfvt
3WlGS4yDuce9f1joZHzi400ppow4SPTfyK0aIGMPN1+bp4VxMH3uIJt2Gxl7
T/yZq6mNgyjJUqRUScZSQmcqQ2bjoD8rX4U3lIzX/Ny+0wzjwftNErVfiozZ
k7IVj67HQ+aX25037Thwk1WOq8SdBEhQ89bPsfrPnQxI30MTIDzZs6jflANb
KgpkPIhLAM+bbmEmehw4S/OnMPVNAuiI2euKyXDgP52qOqUTCdDurZdZP8OO
e6s3mcTsEoG4h81b4j47thr+Et9tmAQOQTF8TdlsOKDYc3zWIBl+wDIbLY0N
n6VyM2daJQNs2K6LP2fDcoToL5fPJ4O4p/CA51M2nNA+GfRXUDIMn0vL5vdm
w3kb7Rak2mS4qF2k7aDPhm+v3Xp0zvAFuC80OP3uI+Ht+d4OM+sU8HdkLuDk
JeH7kcsS35tSoajJ6Ek7hYT1hxPKjLtTYVg33D2ZRMJtpTesG4dTwVCET1l5
nRU/RKI/ppZSgfvfPUUWQ6yYmjxUEr77JbywPP4moZAVF/RtPXFwewnIMPKd
7ElWfCToOtPDHWmwUNoRN3eMFbNTTh7iF0oDaRkhnwpgxfM9CRUF0mkQypyu
dWI/K35A5SnZOJgGp3BJubsQK35f8qyRdCENBg92VZaOs+CUWH+XqQ9pwKQk
hvSDWXDmFelLel7pcJf/iEOwPwse87nNznMvHVa2nTc/+7Bg9dEI6+nH6TDT
mql93JUFa13eodmQlQ49tH3lp8xZcO31lCmp3nR4V6tTbC/4X+/9NadTRq/g
2j//pPu8ZsY97eNOfHIZMH7M/2hFJjNmMNWJJGtmwHnl1KH1FGasxtncuf9Y
BvxNHBHzj2LGmT3y0U+cM8A42+15kA8zvvvgS8BGcgZIM3xjI48wYzdN29W6
XZnw7/8SHuZ1EPFXSnTn+11Z0FYnnu/YRMRS5FeZqrJZ0Lid1cz3jYhfWN8k
lmlmwaeb7wQDPxBxQMNk0Zx1FqTZteVZpROxFhw/JBmbBa6KXM2bHkRcwi+3
FcGfDRv1gQKnKESsTQ3j09mTAwwWdh1WEhF3fTFPbtLKgRndp06V2wR8r+xs
nJdJDgy+Sc6VXiTgF3Gf9Zev5kBtYuXhtW4Cvj/R7dpTkgPhrgzHtCwCnpB5
6mtgnAu7yZdzGEcJ+MJ9P+Mz/nng8KkxXPIwAb/K5aSJxeTBS09Vj1MaBPw8
QzaKKTcP9vSsa+bLEvDQPgHFnZ15oJz/uNaFQsB/Tf0T7KGcD0fN3g60djD9
9wdyKaZj+XAlaouv+DITNuTg46m+WgD5hi5r/U5MWHiWwCwSUgAz6196KXZM
eJNPtzQ+pQA8XSLTL5syYU3G1b2/Wwvgrrq0qrgaEx62KTIX1S4E0dfRz0RX
thGbyB7hUfYicNNQYO3ZvY2iBpQFGNNF4MlakeW9YxsNNQZmPN0oAt8Oo+NU
4jbyMBGV1iUXQ9itC09NxraQTwOmtcsWQ25pqmB58RYSH5+QnXQphgmNXfti
DbfQZ67XbT8HiuGSJoutuccmUqMhs09jb8CdFL026byJbA4EXthcfQPenRLP
Q6w30QdyjLgV+S2EeMPQx0Ob6MlxPVUTpbeQ+c7XbS/rJkpPuhZp4/UWRjXn
AzgS/6C2HoLxHrYScNHqz66p2UBt5bX75/RK4WK2lo1h2QbKVclX3m1VCq6C
kczfcjfQpUcycs6XSsFjQ9/hR+QGaqy40nD4SSncRTm83ec2ULcaj7BaXynE
GN3yn9lYR6IpmSeMA9/BZ1uKlaD6OqoiXWuN6y2Db18vEJ7LrqPJj3aGFxfL
oPEgKhAVXkczNzQDbMjl0CrsySFNXEfB4y3aiQfKYWDg56d9zWvIxmmbXhpX
DquX0uUNrq6hCRc9PdrZClCgHdp2f7WKduecrxbZqATcZ6bwK24VGS5KyQ8K
vAcbfRdr20eraKTQf6xN8z3c5w7PA/dVlKh3R+L0zffQ/arPlufAKsoL2q4v
mHkPoS2BRcUNKyg7IozXfvYD0BW+ODEWllHaI7XRTWEEdyN6wi+PLqPNwMvO
XXoIqMuzZb0/lxFhLzxgXECgWyXAXfdhGTkeiJdkFCGItXWtjA1ZRtFnL6ru
lMFgEMTFqyW0jHRnZBrotRhe9lnW3j6yhCxeVoYWS1SD2ojaerv6EnJ7kD5n
o1UNtZM7VVTkltA7XsJ+KdNqoK80JdG5l1BLEvGj6u1qUKCevGnZy0A4KdVe
ta0a3hgaSCr5MFBfM4s99WkN6JtKnQl1ZaBAzuIXllk10G5JfPLLnoGaUkKE
qlENLDvitQQDBrLU+R0kN18D2ncOt5CoDDQZHNosa1MLtYXqgYP5iygkaMz9
b/k6sH7H+047dRE5nM8+nWVQB/QPC1Nx0YsoJZRNUd6xDtjri2xNfRdRWWj1
+Pf4OjAd2atcabSIIFKHNY/jM3QKyPRHDy+gFSPBYI3VzzB2j++wkcACokbl
O7OyfgOyX+FsNHkBsW5rpPAqfoN9NJP0wT/zSGzOcp52+ht4u/uRfYfmUVvp
cRbTlG9Ashvtys+dR/6FzeSDUA/S6qW3qDrziPaxd1ossgGMlc3lzynPo5Ur
VqUyHxvgqsJEb57EPPrCN3csdqIBSsRFDI6R5lHez9a/yvQbQZ8rmEprmkNZ
Vt6zipuN4Ey3KuxzmkMu/AvNEiE/IGRoxlnBag59/hA2d73iB+T2hvL7GM4h
LzjyE37/gIXWD348inPo2BK9z82mCYgBJs9CxmfRCv1/1tG7mgFUJ1pOc82i
ixUDXOObzVAZK3ds3OY32rhtJ/2IvQ3Y7cZcCId/I6lFve+pim1gI555X0ji
N8qVluwTNG+DhVwpfHJqGr28EzSgEd8G8lhUuzhgGv3N5JWlu7cdnk3+peqb
PYV6H9kihmsH0AvbzKMfT6FFTcp0T0wHqN+Kcs/3nEKOfI5huqgDmrZ35Pcf
nkLfK4ywH18nkPg4ZfVbJpEIiSNP+Gsn3AKCCGV9AjUfDXMoMeqCahasLTMw
gZ5FcHCZ+nYBT73/37q1Eygp4Vxo0OsuyLf6E+/xZAJ1zjo4/svXDSNXVqgd
khNI1yGM5D7TDRYxv9lfnBhHZAalpb6qB1LP5suWqYyjB2aG1TnbPTAj6mbY
zDeOSv2maGd0eyEsZ/wBcXAMeVW9GNn/qReqPv3auug1hl5TpwXNvvaBykQ3
QzmZjgopfld6WAbBa05JflcQHbH50qUz5AahfOWe/ZYrHdEi9lmPnRyEIySF
z40H6MjYf//zvrhBsJDyjb/SPorGhO2UmlWG4Ja90KF0zlGkuMu9atp/GCrP
u7uHLYwghYgwlrN5w7DlVp12o3sE4X5t3otdwxDi68qplzWCfilWtLur/wJ6
7MP97c9GkCddw4jj1C/4Pz25EHo=
              "]], 
             Line[CompressedData["
1:eJwVj3k4FXgDhdG9uNdS3CZpU5LsxpIppfOrGWIsGYnyFSVbJoqMKOmrritL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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-5, 5}, {0., 0.6035200491744048}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-5, 5}, {0., 0.6035200491744048}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJxF2Xk0VP//B/CZMRhLimmxlq1CtiSR5XUroUXJliRFSEihUEkqJFmzlDXG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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlGc8Ffz/h52Dg+OQjpuMbLKSkVGJjyKjQpl1u8loUpLESRkVkp/KFhKR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          "]], 
         Line[CompressedData["
1:eJwVj3k4FXgDhdG9uNdS3CZpU5LsxpIppfOrGWIsGYnyFSVbJoqMKOmrritL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          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-5, 5}, {0., 0.6035200491744048}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-5, 5}, {0., 0.6035200491744048}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.981533629325671*^9, {3.981533678516397*^9, 3.98153376397853*^9}, {
   3.981533849199966*^9, 3.9815338614705963`*^9}, {3.981533891560748*^9, 
   3.981533901183454*^9}, 3.98153423717111*^9, 3.981534269369549*^9, 
   3.98153457277354*^9, {3.981537195123046*^9, 3.981537212439012*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"ab6ea636-e1bc-4088-8029-a6bbe60fd3db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "is", " ", "mine"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"F1", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "-", "1"}], ")"}], "^", "2"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", "1"}], ")"}], "^", "3"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"8", 
            RowBox[{"r", "^", "2"}]}], "+", 
           RowBox[{"r", "^", "4"}]}], ")"}], "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", "2"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"8", 
           RowBox[{"r", "^", "2"}]}], "+", 
          RowBox[{"11", 
           RowBox[{"r", "^", "4"}]}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"r", "^", "2"}]}], "+", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "was", " ", 
     RowBox[{"Claude", "'"}], "s"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2", "[", "r_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "11"}], " ", 
         RowBox[{"r", "^", "8"}]}], " ", "+", " ", 
        RowBox[{"14", " ", 
         RowBox[{"r", "^", "6"}]}], " ", "+", " ", 
        RowBox[{"4", 
         RowBox[{"r", "^", "4"}]}], " ", "-", " ", 
        RowBox[{"6", " ", 
         RowBox[{"r", "^", "2"}]}], " ", "-", " ", "1"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", "1"}], ")"}], "^", "3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"r", "^", "2"}]}], "+", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], " ", "+", " ", 
     RowBox[{"r", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"6", 
          RowBox[{"r", "^", "6"}]}], "-", 
         RowBox[{"4", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"14", 
          RowBox[{"r", "^", "2"}]}], "+", "11"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", "1"}], ")"}], "^", "3"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", "2"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F1", "[", "r", "]"}], ",", 
       RowBox[{"F2", "[", "r", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "1", ",", "10"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.990005795132119*^9, 3.9900059376703587`*^9}, {
  3.990006426078801*^9, 3.990006556171674*^9}, {3.990006659354094*^9, 
  3.990006690273572*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b9f9b7bd-a27d-459b-9a3f-a40c83e15e93"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwVjXc81f8fR29SZnVJyiVcV6JSKrP4vN7JJiNkREMUSkWir+xRSiIrkRlS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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.95, 0.627, 0.1425], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwd03k0VWsYBvCTFEUcEjnJdCREV2Us9vtlDhlCJBUuhVKR4iozJRIJiQgh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          "]]},
        Annotation[#, "Charting`Private`Tag#2"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwVjXc81f8fR29SZnVJyiVcV6JSKrP4vN7JJiNkREMUSkWir+xRSiIrkRlS
2aMoKbJlRG4h43ITCXdb4dfvj/N4Ps4/z0N0unbShQuHw/38x//3O/3EQRyO
Br98xff+WBnTaNpcHG0qQIMMffbWp2NErfK9+N9PRWlQsU1e+Vy9p1amgafe
NJEGgWtUesr7TK2HLj3ZGoo06JwZIleH1WndDj28dledBqUy2JGQ+wNarhkJ
p8nHadCsT7yQ60LTOlXDfiNrRoPHxBnmwSfrsOP9p0Ru2NNgxFBIIotPCFPi
vLle50KD0xcT+7oCJDHJrWIdWzxpUKTuY6eRo4AJKPkpnPGnwTPfWcnkEGVs
wWQwouAuDUZFtmlr+QI24aY5thRHg5NbjR1jzfWx3jtpmGE6DRhHTKdIjebY
x2erKY9f0MBxmOxGCLfBij6enf9ZQYPIHTIu01LnsKdDHy2VP9Jgn+ecMBS7
YPeWiCWh7TTYU4r33P7iCuazPUzwC5kGXMWXFc7keWHOylRXqTEa7Iq7ZsKc
88VOWug2eszQILPBKMHPJhCDq3nEmgUa4E6sZumvD8P2RfEE8nPTgaJyp2N3
4l2MkO86YLuFDuVlkqrViw8w3sZW1ecEOvjgXrUl5T7C2JQ98exddEhDRyTb
TyZiY6tRc8cP0kEw1crCJ/4J1i0+YxynSQfSy49S0b7p2Ht10/xRfTrkUD/N
rPFkYy+ti7kPWNLB9YbBtzNquViyF/58wBk6GFgqNJ7uzcciYjzft7v969+T
d6b/LMC8CnrECDfp8EXxykhnTQl2rvWwj2swHXp/ErNKTcqxExMJPa+j6CD9
zKjLWf41dmQ9Z/+Gx3R41X1be866GpOXtomyzKYDc2yMmDpYg23TqvqVVUiH
YYsY/PLZjxiXvZgOrYoOXKmK3ybD6zGaj18m1kAHR0pWJHG0ARuOH/z7oIsO
82I57y1uNmPtJZp2gwN0mGGNchsYtGFVHWmVChN0aExQG2I5dGB5v1eFbtHp
0P201KrydDeWwHPuatNfOiQfeNE5q9iDhcjWtYnwMsCstbDHYvdXzOFMWFip
JAN6/dohIfk7ZnSbOrKmwIAJbyOjndsGMbVkXU1TFQZ0vtVly9QPYbKVeclP
EQPKHkWVC1mMYsI9POzfxgwIvcETQx6kYGuzrhYaNgzoMh1yLQ4dx/4ItBXe
dWIA/5e/+Uy9n1iz7oOLsv8xwPitT+dxxSmswmmm3iucAc3O1TvlTk5j2UGm
UnUxDDguuytIOmUG86/Gf3fMY0DNofWpxSZ0zJ3sqVxQyoCUktvPBl8wMBtm
T+xSDQP6v++xey7Owg4pJho+7mVARGfERns0j3FdVRbvH2FAO8mmo4KwiPUU
9f4h/GHAQPJ4n47QMuapJBybzs0E5zyQumqzhiHP0vOjeCaQjtkPPPuKA3yZ
+WGZnUw4H2UaMb2JC0oOx5BzVZgQniTgSS3nhmDv/fm/jjGhqZc3upm4Ecwr
O/5TMGXCpAyvgls2D8ypCu4svMgEs0M1Rk7D/FDr+2p21osJqlUsxnKKIDys
MvqoFMSE/f0ZBt+vbIb9R+5dqHjMBKq598ItBSFY9ZNX4TxjgsrnvQSkLAyd
75o3qpcwIabypO+i0Vbw0Nr48l0LE2R/aJHS0raBZmDu7ZWvTBDREYxVHRAF
wQ86J4Dy719KzFVadgcUoDBa/SITWILC34wpBPAPkann3siCeMptD21rCTCp
r4vXE2bBUF/3eea3nTB9HKfWtocF7ZWf2/wipGGPfkDAl9Ms+C2RZTqwQxaW
7kqYbXVlwVxW3n/9wrugreWdtLU3C4imfbZF2+TAzWjp0/cHLHjoaamaoioP
6lFPEglPWIBLMTgqbK0AvJ/VLznksiCgv3WZGLAH8k/48o++Z0Hphk/Nn3/v
g1sPRX8Q2/45t6d+m9J+MOiqLLxAZkGRrY2LbMgB+GXOMv81y4JRZbFbA9IH
Qc7K8/GsFBtGRDtsh0jKwEnAuyntY4P0er0WHqYyNPUVH/FSZ4O/V76ufIsK
uNjMDrHN2SBr0MUuDleDHPvLsishbDA+aNCUYngUvFP5OdhDNiTVMgVUjTXh
+I8XzcEpbHCOdCqKtdSCMcdJd+5yNtTjjqRM3gIgnncpFaD+67X4fr0uqA0/
hn7FBcyx4VwpwXRrhjYk2bt7zy2xYRr/xm1F+TjwW11T6xXigEYfc63bXQdY
ev+9TwEO8P637kPMmh4UfVpOFzTmwFBwZOC9Qn1wQ4HBgac4wLcipip+1gCG
NcKOO3lw4Lqrq/L+DkNo2RfdqpDKgX20tb1yZBMIfbHlVWoeB94yf6Yxs06A
llzcg01lHLDdVXzjuacplEk9NqO3cCD+54yL92ZzSBXO6qvicIAWsFI4+8UC
ri5UUPRPzoP5brWS0ffWIH9T7VO14zx4JJ83U9I9BeP06py9bvPw1Gin3/vO
U2A7XXtpS/A85Ay1y2ZP2sCx4ZYZcuE8PI87T9iibg8iDT8WXfgW4FpjvPhB
w7PQic4OfhNZgMIINtWBcxbuvafUGEovgOu2K63cludg9fVEkKLaAkwMphf4
bTwPky9oG9jOC5CgV3Otzt8J3sVwC4d/XADc16URx3wXKEuM9KtpX4Cb8qPk
WqGL8DJVcJxFXoAMvnmp6/4XIeW5SIXLzAL0VHnxtllfglsfZE/pExZhxruZ
cmeHG6jO6aTwey/CeH3BZu+RK7Cf3cJ1PGgREqfX+8ee8YBdyyaXb99fBBCK
bxIZ8QARHmvNP5mLINaQqWVPvQpMSZfhjo5FoD564bQadB1KTCNkHu1egt6X
xxTtar0g34ovqvXQEsiIRhE8+W5Ahn00cx22BCs/WFF61jfg4cXEBi+rJXhI
Kdu6b+4GeATmXrQKWQKf1w6Tc3tvwp6ixpfbB5egbvigcGOrL+Rs2ng4/eEy
8DTgscgnARCo1oJvS1kGxaVTYs83BILt+fuz7LxlsLN1nCr3CgTBys0vT3xY
hhbuiLfJZkHg7bCduDK3DCdWon8a3w8GnVfyWxws/oKf9jzPV5dQGDcwnhYT
WYHwD2IXKn3vQI3XplZd6RXINuHbMFRzB5KeduV57luB+pbbVwK57oIRzdKp
VWcFKEXVcftj7kLZY4f+WzdXIC40d59OUSSETng0fyOvgFjPIS+0PgpkwmOf
JT5ZhfxeVyNh7lj4NaXyiJ6zCkVnvHsv7Y2FArPBwBMlq7CTmplKPxkLKuJy
9huaV2HiS9KbrOxYMCh7h7/JWoV3+vhiL51H4DE6EWBltgab/Eq2tz+KA4d0
yYJ7XDgkHprSTDmZCHlL3ncMqnBojrzOf5d7Kvh9mFC7XotDl65kuVtmp8KJ
cNupxw04hMXqR1YNpAJrk6bJr24cOjPvV7fb5CloE9cL35nCoRzhZeWkg2kw
rP8o7RNhHVLJmKqJ25gBoomFFVjAOpR/eShv9XIWRByYGFPW5kIORN6S73dz
QfBBpBSjYT1iz+W8jEssgimXONtSxQ3otaxk8fRyOeBrzmmMVGxEr3x1cy5f
q4bomCTRLTK8aISgETJUWwtl91d6t0TyoeuUJWd73nogciloBAkKoIQgqaRq
WgNMcN6l0HwEkUGOs9yznGZgX9qa0722CVkwNp/mvdcGBbin0SEhW5CipCBL
0aIDHASaNFK88UjS/colnv4uiLTKxL1SE0LD3KfWmo59gbMORY01M0JIbWmy
T96nB05npw9vKBdGCRNdI91VvbDX//mlN95bUddMuG3z1FfIFaHOuimIoGWz
105vl/tAd5qrzXJGBO29VXLaSewbxAZbP8NytiFDTpNMrth3KHrx8c8jG1FU
57h2206gHxj4zfclCNtRQbSKP8YzABTVmF35XdtRs0m/xOLkALBTGCKXE3ag
hKnoov7eQRiKu+qdZC2GVLe/Yy+U/IBrhpI99XwEdNE9X4XkOwS7sZIwuQ4C
Sjc6P5ehOwz36TcPR4WJo0aXP6/Jq8PwUd3K0lZVAnX2v3r9snAEJGpFmh0W
JFCm+eQv0UOjQOLi03Aq3Im+Rsdx1oePgln4yGq6pyQS+ZMQEdA/CnKNU/U/
5KVQyojHFws5CnQ/EZwP/SGF8DxRTktXKWBOjoQSM2k00/6bn/mWApshNzTj
pTRScOjjNl+jwHBT2bU9m4iIq9b+Sr3eGCQnf06Y8iCiBJZdgOP9Mcg3xGko
tBCRymPZo7rNY9Amtusu9x4Z1DE9247nGQft1gtW5yJkkJxuOSENjUNOfZEd
bVgGzR6MVT3qOw47Bn/zSiAS8kntDY4tGYexHqTWkkJCcj/rgk5RxyFd3ljU
8SkJrS8+wnXk5zjYBVqz6WkkFLDur/POiXHoVnAvF88iISrJs3381zjUBscf
uPachDJ0eiWuTY9D6v6J3aIVJCRqRCEHMcbB6n7UDucOEtKrVOi9h6MCfjRx
fqGThL7+yXV3W0eFdpVMcnQ3Ce1a3j9uwEUFbUpFwpteEuJvCPLl4aaCkvow
XmCAhOy6GhTDeKggOKHEVzZBQp02kmTvzVRoOXp0Um+ShNwrNUJObqFC2CPd
5sEpEuobr9ukhKfCkqZ9xIYZEvocpNT+W4gKk/Fh6+yYJDT+d9/3M9uokDMV
PTrDIqHpw9YxR0WpcBaSP4RySGhviZj8ju1UIP8uCChYJKG67TGr3TuoEIfe
OBxbJiHtLmPNQjEqmCbVHSX/JSF755rT9whU4P/TTri8SkKZ1RMOLuJUaDxG
XlxbIyH1km44JkGF/wG95QEJ
              "]]}, "Charting`Private`Tag#1"], 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwd03k0VWsYBvCTFEUcEjnJdCREV2Us9vtlDhlCJBUuhVKR4iozJRIJiQgh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              "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{1, 10}, {-8.544108507787543*^-17, 
             0.6284490820303352}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {1.0000000000000022`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.95, 0.627, 0.1425], 
              AbsoluteThickness[2]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{1, 10}, {-8.544108507787543*^-17, 
            0.6284490820303352}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {1.0000000000000022`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.95, 0.627, 0.1425], 
             AbsoluteThickness[2]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVjXc81f8fR29SZnVJyiVcV6JSKrP4vN7JJiNkREMUSkWir+xRSiIrkRlS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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwd03k0VWsYBvCTFEUcEjnJdCREV2Us9vtlDhlCJBUuhVKR4iozJRIJiQgh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          "]]}, "Charting`Private`Tag#2"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{1, 10}, {-8.544108507787543*^-17, 
         0.6284490820303352}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {1.0000000000000022`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.95, 0.627, 0.1425], 
          AbsoluteThickness[2]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.0000000000000022`, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{1, 10}, {-8.544108507787543*^-17, 0.6284490820303352}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9900065578952427`*^9, 3.990006691987816*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c10e184e-6977-4734-9d1d-5997c34562e8"]
}, Open  ]]
},
WindowSize->{711, 830.25},
WindowMargins->{{Automatic, 63.75}, {Automatic, 27}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e12654d7-839e-4363-a9d0-c0b7b2a77789"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 3580, 103, 376, "Input",ExpressionUUID->"9624ae21-3377-4b80-a42b-2e91e11b3423"],
Cell[4159, 127, 115389, 1974, 304, "Output",ExpressionUUID->"54876e31-1485-4488-bc5f-16adf7062e4d"],
Cell[CellGroupData[{
Cell[119573, 2105, 679, 14, 28, "Print",ExpressionUUID->"8a5afebd-91b1-43d7-958e-6588fa2a1d00"],
Cell[120255, 2121, 667, 13, 28, "Print",ExpressionUUID->"feb13bbf-8d7b-456b-a7c7-b36efc40c6e7"],
Cell[120925, 2136, 656, 13, 28, "Print",ExpressionUUID->"a0c969bc-fa41-4cf0-b073-788b0c9ac264"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[121630, 2155, 1571, 42, 203, "Input",ExpressionUUID->"e0d5e4bb-1ac9-47a7-aa43-e6b013484f4b"],
Cell[123204, 2199, 57888, 1014, 304, "Output",ExpressionUUID->"ab6ea636-e1bc-4088-8029-a6bbe60fd3db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181129, 3218, 3655, 113, 313, "Input",ExpressionUUID->"b9f9b7bd-a27d-459b-9a3f-a40c83e15e93"],
Cell[184787, 3333, 35684, 649, 295, "Output",ExpressionUUID->"c10e184e-6977-4734-9d1d-5997c34562e8"]
}, Open  ]]
}
]
*)



==> anc/derive_complex.py <==
"""Symbolic derivation of the condition-number CDF for a 3x3 complex Ginibre
(beta=2) Yukawa matrix. Companion to complex_yukawas_note.tex."""
import sympy as sp
u2, u3, w, R = sp.symbols('u2 u3 w R', positive=True)
# Inner integral over u2 in [1,u3] via substitution w = 1+u2+u3:
num = sp.expand(((u3-1)**2)*((w-u3-1-1)**2)*((u3-(w-u3-1))**2))   # numerator in w
P = sp.Poly(num, w)
antider = sum(c*w**(k-8)/(k-8) for (k,), c in P.terms())          # integrate /w^9
inner = sp.cancel(antider.subs(w, 2*u3+1) - antider.subs(w, u3+2))
# Outer integral over u3 from 1 to X=r^2:
F_indef = sp.integrate(sp.apart(inner, u3), u3)
X = sp.symbols('X', positive=True)
unnorm = F_indef.subs(u3, X) - F_indef.subs(u3, 1)
K = 1/sp.limit(unnorm, X, sp.oo)            # normalisation, = 10080
Fr = sp.simplify(K*unnorm.subs(X, R**2))
print("prefactor K =", K)
print("F_R(r) =", sp.factor(sp.numer(sp.cancel(Fr))), "/", sp.factor(sp.denom(sp.cancel(Fr))))
print("p_R(r) =", sp.factor(sp.diff(Fr, R)))
print("F(1) =", sp.simplify(Fr.subs(R,1)), "  F(oo) =", sp.limit(Fr,R,sp.oo))
print("tail coeff lim (1-F)r^2 =", sp.limit((1-Fr)*R**2, R, sp.oo))
print("mean <R> =", sp.simplify(1+sp.integrate(1-Fr,(R,1,sp.oo))).evalf())
print("median =", float(sp.nsolve(Fr-sp.Rational(1,2), R, 5)))


==> anc/g.gnu <==
# gnuplot file
# Cauchy versus Gaussian
set term pdfcairo enhanced color fontscale 0.7
set out "../dists.pdf"
cauchy(x) = 1/(pi * (1 + x**2))
normal(x) = 1/ sqrt(2 * pi) * exp(-x**2 * 0.5)
uniform(x) = (abs(x) < 3 ? 1./6. : 0)
uni(x) = (abs(x) <= 1 ? 0.25 : 0.25 / x**2)
plot [-5:5] normal(x) tit "Normal p(x)" w l lw 2 lc rgb "black" dt 1, uniform(x) tit "Uniform p(x)" w l lw 2 lc rgb "red" dt 4, cauchy(x) tit "p_{norm}(t)" w l lw 2 lc rgb "black" dt 2, uni(x) tit "p_{uni}(t)" w l lw 4 lc rgb "red" dt 3

==> anc/smfig.py <==
import numpy as np, matplotlib.pyplot as plt
plt.rcParams.update({'font.size':30,'axes.linewidth':1.5,'lines.linewidth':3.5,
                     'xtick.labelsize':28,'ytick.labelsize':26,'xtick.major.width':1.5})
v=246.22; f=np.sqrt(2)/v
m={'e':0.510999e-3,'u':2.16e-3,'d':4.70e-3,'s':93.5e-3,'mu':105.658e-3,
   'c':1.273,'tau':1.77686,'b':4.183,'t':172.69}
lab={'e':r'$e$','u':r'$u$','d':r'$d$','s':r'$s$','mu':r'$\mu$','c':r'$c$',
     'tau':r'$\tau$','b':r'$b$','t':r'$t$'}
L={k:np.log10(f*val) for k,val in m.items()}
fig,ax=plt.subplots(figsize=(15,4.8))
# O(1) expectation band: |Y| in [0.1, 3]
ax.axvspan(-1,np.log10(3),color='C2',alpha=0.18)
ax.text(-0.35,0.62,'O(1)',color='C2',ha='center',fontsize=28)
# stems + markers
order=sorted(L,key=lambda k:L[k])
for k in order:
    x=L[k]
    ax.plot([x,x],[0,0.35],'r-',lw=3)
    ax.plot(x,0.35,'ro',ms=14)
    dx={'s':-0.16,'mu':0.16,'c':-0.07,'tau':0.07}.get(k,0.0)
    ax.text(x+dx,0.42,lab[k],ha='center',va='bottom',fontsize=30)
# arrow showing the spread
ax.annotate('',xy=(L['t'],-0.12),xytext=(L['e'],-0.12),
            arrowprops=dict(arrowstyle='<->',lw=3,color='0.3'))
ax.text((L['e']+L['t'])/2,-0.30,r'$R_{\rm SM}\approx3\times10^{5}$',ha='center',fontsize=28,color='0.2')
ax.set_xlim(-6,0.7); ax.set_ylim(-0.45,0.75)
ax.set_yticks([])
ax.set_xlabel(r'$\log_{10} y_f$')
for s in ['left','right','top']: ax.spines[s].set_visible(False)
plt.tight_layout(); plt.savefig('smyuk.pdf'); plt.savefig('smyuk.png',dpi=150)
print('smyuk saved')


==> anc/verify_complex.py <==
import numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
rng=np.random.default_rng(2024)
def cond(Y):
    s=np.linalg.svd(Y,compute_uv=False); return s[...,0]/s[...,-1]
# MC complex Ginibre (for verification overlay)
B=400_000; nb=12; allR=[]
for _ in range(nb):
    A=rng.standard_normal((B,3,3))+1j*rng.standard_normal((B,3,3))
    allR.append(cond(A))
Rg=np.concatenate(allR); Rg.sort()
surv = 1-np.arange(1,len(Rg)+1)/len(Rg)
rgrid=np.logspace(0.001,4,400)
def Fb2(r):
    x=r**2; return 2*(x-1)**8*(16*x**2+31*x+16)/((x+2)**5*(2*x+1)**5)
def Fb1(r):
    return (r**2-1)**2/(r**2+1)**3*( r*(r**4+8*r**2+11)/(r**2+2)**1.5 - (11*r**4+8*r**2+1)/(2*r**2+1)**1.5 )
fig,ax=plt.subplots(figsize=(7,5))
ax.loglog(rgrid,1-Fb1(rgrid),'b-',lw=2,label=r'real anarchy $\beta=1$ (paper, Eq.20)')
ax.loglog(rgrid,1-Fb2(rgrid),'r-',lw=2,label=r'complex Ginibre $\beta=2$ (closed form)')
ax.loglog(Rg[::400],surv[::400],'g.',ms=3,alpha=0.5,label=r'$\beta=2$ Monte Carlo ($4.8\times10^6$)')
ax.loglog(rgrid,297/16/rgrid**2,'r:',lw=1,label=r'$\frac{297}{16}\,r^{-2}$ tail')
ax.loglog(rgrid,3.889/rgrid,'b:',lw=1,label=r'$\frac{11\sqrt{2}}{4}\,r^{-1}$ tail')
sect={'$Y^u$':8.0e4,'$Y^d$':8.9e2,'$Y^e$':3.5e3}
for nm,R in sect.items():
    ax.plot([R],[1-Fb2(R)],'r^',ms=9); ax.plot([R],[1-Fb1(R)],'bs',ms=8)
    ax.annotate(nm,(R,1-Fb1(R)),textcoords="offset points",xytext=(4,4),fontsize=9)
ax.set_xlabel(r'$r$'); ax.set_ylabel(r'$P(R>r)$')
ax.set_xlim(1,1e4); ax.set_ylim(1e-9,1.2)
ax.legend(fontsize=8,loc='lower left')
ax.set_title('Spread survival: real vs complex anarchic $3\\times3$ Yukawas')
ax.grid(True,which='both',alpha=0.2)
fig.tight_layout(); fig.savefig('complex_cond.pdf'); fig.savefig('complex_cond.png',dpi=130)
print("done")

